Exploring superconformal Yang-Mills theories through matrix Bessel kernels

A broad class of observables in four-dimensional $\mathcal{N}=2$ and $\mathcal{N}=4$ superconformal Yang-Mills theories can be exactly computed for arbitrary 't Hooft coupling as Fredholm determinants of integrable Bessel operators. These observables admit a unifying description through a one-parameter generating function, which possesses a determinant representation involving a matrix generalization of the Bessel operator. We analyze this generating function over a wide range of parameter values and finite 't Hooft coupling. We demonstrate that it has a well-behaved weak-coupling expansion with a finite radius of convergence. In contrast, the strong-coupling expansion exhibits factorially growing coefficients, necessitating the inclusion of non-perturbative corrections that are exponentially suppressed at strong coupling. We compute these non-perturbative corrections and observe a striking resemblance between the resulting trans-series expansion of the generating function and the partition function of a strongly coupled theory expanded in powers of a mass gap.

==> anc/Z-functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    175182,       4323]
NotebookOptionsPosition[    171883,       4262]
NotebookOutlinePosition[    172313,       4279]
CellTagsIndexPosition[    172270,       4276]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Trans-series expansion of the function ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[ScriptCapitalZ]", "\[ScriptL]"], " "}]], "Input",
  CellChangeTimes->{{3.9425027775041637`*^9, 3.942502778716906*^9}, 
    3.9427439673245964`*^9, {3.942744024144941*^9, 3.9427441455657597`*^9}, {
    3.9427443653216457`*^9, 3.942744384328659*^9}, {3.9427455168838835`*^9, 
    3.942745533044975*^9}, {3.942745748346518*^9, 3.942745752112028*^9}, {
    3.9427458070303383`*^9, 3.942745808112274*^9}, 3.942746093020975*^9, {
    3.942758052917351*^9, 3.9427580868879776`*^9}, {3.942758127433258*^9, 
    3.94275832426902*^9}, {3.94275837666509*^9, 3.942758480761415*^9}, 
    3.942758643636017*^9, {3.942758785907913*^9, 3.942758787895052*^9}, 
    3.9427589044640474`*^9, {3.942808028116147*^9, 3.942808042039608*^9}, {
    3.942808105195189*^9, 3.942808128672701*^9}, {3.9428083124970493`*^9, 
    3.942808315559332*^9}},ExpressionUUID->
  "ceb27049-40d5-4cfc-8f2c-f50371a4e3c8"],
 "defined in (1.3)"
}], "Subsection",
 CellChangeTimes->{{3.9425027775041637`*^9, 3.942502778716906*^9}, 
   3.9427439673245964`*^9, 3.942744019363834*^9, {3.9428084236147947`*^9, 
   3.942808460588529*^9}, {3.942810028480031*^9, 
   3.942810036794608*^9}},ExpressionUUID->"3946322e-bacd-4066-8849-\
e4cc60db1b0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[ScriptCapitalZ]", "\[ScriptL]"], "=", 
  RowBox[{
   SubscriptBox["Z", "0"], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]m", "2"], 
      SubscriptBox["Z", 
       RowBox[{"1", ",", "0"}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]p", "2"], 
      SubscriptBox["Z", 
       RowBox[{"0", ",", "1"}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]m", "2"], 
      SuperscriptBox["\[CapitalLambda]p", "2"], 
      SubscriptBox["Z", 
       RowBox[{"1", ",", "1"}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]m", "4"], 
      SuperscriptBox["\[CapitalLambda]p", "2"], 
      SubscriptBox["Z", 
       RowBox[{"2", ",", "1"}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]m", "2"], 
      SuperscriptBox["\[CapitalLambda]p", "4"], 
      SubscriptBox["Z", 
       RowBox[{"1", ",", "2"}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]m", "4"], 
      SuperscriptBox["\[CapitalLambda]p", "4"], 
      SubscriptBox["Z", 
       RowBox[{"2", ",", "2"}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]m", "6"], 
      SuperscriptBox["\[CapitalLambda]p", "2"], 
      SubscriptBox["Z", 
       RowBox[{"3", ",", "1"}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[CapitalLambda]m", "2"], 
      SuperscriptBox["\[CapitalLambda]p", "6"], 
      SubscriptBox["Z", 
       RowBox[{"1", ",", "3"}]]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9425027775041637`*^9, 3.942502778716906*^9}, 
   3.9427439673245964`*^9, {3.942744024144941*^9, 3.9427441455657597`*^9}, {
   3.9427443653216457`*^9, 3.942744384328659*^9}, {3.9427455168838835`*^9, 
   3.942745533044975*^9}, {3.942745748346518*^9, 3.942745752112028*^9}, {
   3.9427458070303383`*^9, 3.942745808112274*^9}, 3.942746093020975*^9, {
   3.942758052917351*^9, 3.9427580868879776`*^9}, {3.942758127433258*^9, 
   3.94275832426902*^9}, {3.94275837666509*^9, 3.942758480761415*^9}, 
   3.942758643636017*^9, {3.942758785907913*^9, 3.942758787895052*^9}, 
   3.9427589044640474`*^9, {3.942808028116147*^9, 3.942808042039608*^9}, {
   3.942808105195189*^9, 3.942808128672701*^9}, {3.9428083124970493`*^9, 
   3.942808315559332*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b7b55dcd-fb4b-1944-b2cd-e98ead7a69c4"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["Z", "0"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]p", "2"], " ", 
     SubscriptBox["Z", 
      RowBox[{"0", ",", "1"}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]m", "2"], " ", 
     SubscriptBox["Z", 
      RowBox[{"1", ",", "0"}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]m", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]p", "2"], " ", 
     SubscriptBox["Z", 
      RowBox[{"1", ",", "1"}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]m", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]p", "4"], " ", 
     SubscriptBox["Z", 
      RowBox[{"1", ",", "2"}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]m", "2"], " ", 
     SuperscriptBox["\[CapitalLambda]p", "6"], " ", 
     SubscriptBox["Z", 
      RowBox[{"1", ",", "3"}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]m", "4"], " ", 
     SuperscriptBox["\[CapitalLambda]p", "2"], " ", 
     SubscriptBox["Z", 
      RowBox[{"2", ",", "1"}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]m", "4"], " ", 
     SuperscriptBox["\[CapitalLambda]p", "4"], " ", 
     SubscriptBox["Z", 
      RowBox[{"2", ",", "2"}]]}], "+", 
    RowBox[{
     SuperscriptBox["\[CapitalLambda]m", "6"], " ", 
     SuperscriptBox["\[CapitalLambda]p", "2"], " ", 
     SubscriptBox["Z", 
      RowBox[{"3", ",", "1"}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.942807970412402*^9, 3.942807996594977*^9}, {
   3.9428080428169203`*^9, 3.9428080532760763`*^9}, 3.942808106448312*^9, 
   3.942808142301351*^9, 3.942808316884728*^9, 3.942808483880361*^9, 
   3.942808789098496*^9, 3.942809568541223*^9, {3.942809789533606*^9, 
   3.9428098046862993`*^9}, {3.942809861747958*^9, 3.942809876889493*^9}, {
   3.942812341350355*^9, 3.942812352429297*^9}, 3.942817608661709*^9, 
   3.942819047911783*^9, 3.9428202367559*^9, 3.9428204392518263`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"e8252310-9ca1-4493-98a9-541baa8a88d4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nonperturbative parameters", "Subsubsection",
 CellChangeTimes->{{3.9428084994320173`*^9, 
  3.942808515067972*^9}},ExpressionUUID->"1253185a-9357-4027-a32f-\
f1aa0873d7d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scales", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalLambda]m", "->", " ", 
      RowBox[{
       SuperscriptBox["g", 
        RowBox[{"2", "a"}]], 
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", "4"}], "\[Pi]", " ", "g", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", "a"}]}], ")"}]}]]}]}], ",", 
     RowBox[{"\[CapitalLambda]p", "->", " ", 
      RowBox[{
       SuperscriptBox["g", 
        RowBox[{
         RowBox[{"-", "2"}], "a"}]], 
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", "4"}], "\[Pi]", " ", "g", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", "a"}]}], ")"}]}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942808547050077*^9, 3.942808588965588*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"93cbfd88-30c7-4862-a191-22ecbeed02f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Perturbative function", "Subsubsection",
 CellChangeTimes->{{3.942808524090375*^9, 
  3.9428085292424097`*^9}},ExpressionUUID->"d4d83a4e-9cfc-4f14-ad44-\
25dc1ea8d97b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Z", "0"], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"8", "\[Pi]", " ", "g"}], ")"}], 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "+", "\[ScriptL]", "+", 
        SuperscriptBox["a", "2"]}], ")"}]}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"\[Pi]", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"4", 
         SuperscriptBox["a", "2"]}]}], ")"}], "g"}]], "  ", "expB", " ", 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "+", 
           SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], 
        RowBox[{"4", " ", "g"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["g", "2"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "+", 
                SuperscriptBox["a", "2"], "-", 
                SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
              RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["a", "2"], "-", 
                   SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
                RowBox[{"6", " ", "a", " ", 
                 RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], ")"}]}], 
        RowBox[{"384", " ", 
         SuperscriptBox["g", "3"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"6144", " ", 
          SuperscriptBox["g", "4"]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "4"]}], "+", 
           RowBox[{"12", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["a", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "4"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "2"]}]}], ")"}], " ", 
               SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}], "+", 
           RowBox[{"12", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}]}], "-", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"122880", " ", 
          SuperscriptBox["g", "5"]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "5"]}], "+", 
           RowBox[{"20", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "3"], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
           RowBox[{"20", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}], "+", 
           RowBox[{"40", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"18", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "4"]}], "-", 
              RowBox[{"13", " ", 
               SuperscriptBox["\[ScriptL]", "2"]}], "+", 
              SuperscriptBox["\[ScriptL]", "4"], "+", 
              RowBox[{
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"37", "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}], "+", 
           RowBox[{"30", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["a", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "2"]}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["a", "4"]}], "-", 
              RowBox[{"5", " ", 
               SuperscriptBox["\[ScriptL]", "2"]}], "+", 
              SuperscriptBox["\[ScriptL]", "4"], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "6", "]"}]}]}], ")"}]}]}], "+", 
       
       RowBox[{
        FractionBox["1", 
         RowBox[{"2949120", " ", 
          SuperscriptBox["g", "6"]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "6"]}], "+", 
           RowBox[{"30", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "4"], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
           RowBox[{"40", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "3"], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}], "+", 
           RowBox[{"90", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["a", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "2"]}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["a", "4"]}], "-", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                 SuperscriptBox["\[ScriptL]", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"37", "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["a", "4"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                 SuperscriptBox["\[ScriptL]", "4"], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "6", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"20", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["a", "7"], " ", 
               SuperscriptBox[
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "3"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                 SuperscriptBox["\[ScriptL]", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}], "2"]}], "-", 
                 
                 RowBox[{"18", " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"25", " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}], "2"]}], "+", 
                 
                 RowBox[{"63", " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["a", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"62", "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}], "2"]}], "+", 
                 
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"349", "-", 
                    RowBox[{"180", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}], "2"]}], "+", 
                 
                 RowBox[{"27", " ", 
                  RowBox[{"(", 
                   RowBox[{"30", "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    SuperscriptBox["\[ScriptL]", "4"]}], ")"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["a", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"27", "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "3"]}], "+", 
                 
                 RowBox[{"792", " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "7", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"111", "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "3"]}], "+", 
                 
                 RowBox[{"120", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "7", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"3", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"40", "-", 
                    RowBox[{"31", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "3"]}], "+", 
                 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"42", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["\[ScriptL]", "2"]}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "7", "]"}]}]}], ")"}]}]}],
              ")"}]}]}], ")"}]}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"82575360", " ", 
          SuperscriptBox["g", "7"]}]], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "7"]}], "+", 
           RowBox[{"42", " ", "a", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "5"], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
           RowBox[{"70", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "4"], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}], "+", 
           RowBox[{"210", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["a", "4"]}], "-", 
                 SuperscriptBox["\[ScriptL]", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}]}], ")"}], 
               " ", 
               SuperscriptBox[
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "2"]}], "+", 
              RowBox[{"2", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"168", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"18", "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["a", "4"]}], "-", 
                 RowBox[{"13", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                 SuperscriptBox["\[ScriptL]", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"37", "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"4", "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["a", "4"]}], "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                 SuperscriptBox["\[ScriptL]", "4"], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "6", "]"}]}]}], ")"}]}], "+", 
           RowBox[{"140", " ", 
            RowBox[{"(", 
             RowBox[{"6", "+", 
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["a", "7"], " ", 
               SuperscriptBox[
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "3"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"4", "-", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                 SuperscriptBox["\[ScriptL]", "4"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}], "2"]}], "-", 
                 
                 RowBox[{"18", " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "6"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"25", " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}], "2"]}], "+", 
                 
                 RowBox[{"63", " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["a", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"62", "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}], "2"]}], "+", 
                 
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["a", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"349", "-", 
                    RowBox[{"180", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}], "2"]}], "+", 
                 
                 RowBox[{"27", " ", 
                  RowBox[{"(", 
                   RowBox[{"30", "-", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    SuperscriptBox["\[ScriptL]", "4"]}], ")"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{
               SuperscriptBox["a", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"81", "-", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "3"]}], "+", 
                 
                 RowBox[{"792", " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "7", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["a", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"111", "-", 
                    RowBox[{"30", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "3"]}], "+", 
                 
                 RowBox[{"120", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "7", "]"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"3", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"40", "-", 
                    RowBox[{"31", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "3"]}], "+", 
                 
                 RowBox[{"8", " ", 
                  RowBox[{"(", 
                   RowBox[{"42", "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["\[ScriptL]", "2"]}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"\[ScriptCapitalI]", "[", "7", "]"}]}]}], ")"}]}]}],
              ")"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"35", " ", 
               RowBox[{"(", 
                RowBox[{"84", "+", 
                 RowBox[{"1069", " ", 
                  SuperscriptBox["a", "2"]}], "+", 
                 RowBox[{"1166", " ", 
                  SuperscriptBox["a", "4"]}], "+", 
                 RowBox[{"191", " ", 
                  SuperscriptBox["a", "6"]}], "+", 
                 RowBox[{"10", " ", 
                  SuperscriptBox["a", "8"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"109", "+", 
                    RowBox[{"616", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"255", " ", 
                    SuperscriptBox["a", "4"]}], "+", 
                    RowBox[{"22", " ", 
                    SuperscriptBox["a", "6"]}]}], ")"}], " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"26", "+", 
                    RowBox[{"65", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"14", " ", 
                    SuperscriptBox["a", "4"]}]}], ")"}], " ", 
                  SuperscriptBox["\[ScriptL]", "4"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[ScriptL]", "6"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "2"], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}], "+", 
              RowBox[{"70", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"468", "+", 
                 RowBox[{"35", " ", 
                  SuperscriptBox["a", "6"]}], "-", 
                 RowBox[{"425", " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                 RowBox[{"80", " ", 
                  SuperscriptBox["\[ScriptL]", "4"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["\[ScriptL]", "6"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"632", "-", 
                    RowBox[{"57", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"277", "-", 
                    RowBox[{"104", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "5", "]"}]}], "+", 
              RowBox[{"168", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"230", "+", 
                 RowBox[{"704", " ", 
                  SuperscriptBox["a", "2"]}], "+", 
                 RowBox[{"305", " ", 
                  SuperscriptBox["a", "4"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["a", "6"]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"204", "+", 
                    RowBox[{"260", " ", 
                    SuperscriptBox["a", "2"]}], "+", 
                    RowBox[{"35", " ", 
                    SuperscriptBox["a", "4"]}]}], ")"}], " ", 
                  SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["a", "2"]}]}], ")"}], " ", 
                  SuperscriptBox["\[ScriptL]", "4"]}], "-", 
                 SuperscriptBox["\[ScriptL]", "6"]}], ")"}], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "6", "]"}]}], "+", 
              RowBox[{"60", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"429", " ", 
                  SuperscriptBox["a", "6"]}], "+", 
                 RowBox[{"165", " ", 
                  SuperscriptBox["a", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"14", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"707", "-", 
                    RowBox[{"420", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}], "+", 
                    RowBox[{"45", " ", 
                    SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}]}], "-", 
                 RowBox[{"5", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "36"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[ScriptL]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    SuperscriptBox["\[ScriptL]", "2"]}], ")"}], "2"]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "8", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "g"], "]"}], "8"],
        SeriesData[$CellContext`g, 
         DirectedInfinity[1], {}, 0, 8, 1],
        Editable->False]}],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {
       1, Rational[
         1, 4] (-$CellContext`a^2 + $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2], 
        Rational[
         1, 32] ($CellContext`a - $CellContext`\[ScriptL]) ($CellContext`a + \
$CellContext`\[ScriptL]) ((
           1 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^2 + 2 $CellContext`a $CellContext`\[ScriptCapitalI][3]), 
        Rational[
         1, 384] ($CellContext`a - $CellContext`\[ScriptL]) ($CellContext`a + \
$CellContext`\[ScriptL]) ((-(
            2 + $CellContext`a^2 - $CellContext`\[ScriptL]^2)) $CellContext`\
\[ScriptCapitalI][
           2] ((1 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) \
$CellContext`\[ScriptCapitalI][2]^2 + 
           6 $CellContext`a $CellContext`\[ScriptCapitalI][3]) - 
         2 (1 + 5 $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][4]), 
        Rational[
         1, 6144] ($CellContext`a - $CellContext`\[ScriptL]) ($CellContext`a + \
$CellContext`\[ScriptL]) ((1 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           2 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^4 + 
         12 $CellContext`a (
           2 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^2 $CellContext`\[ScriptCapitalI][3] + 
         6 (1 + 9 $CellContext`a^2 + 
           2 $CellContext`a^4 - (1 + 
            2 $CellContext`a^2) $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][3]^2 + 
         8 (3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (1 + 
           5 $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2] $CellContext`\[ScriptCapitalI][4] + 
         12 $CellContext`a (5 + 7 $CellContext`a^2 - 
           3 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][5]), 
        Rational[-1, 
          122880] ($CellContext`a - $CellContext`\[ScriptL]) ($CellContext`a + \
$CellContext`\[ScriptL]) ((1 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           2 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^5 + 
         20 $CellContext`a (
           2 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^3 $CellContext`\[ScriptCapitalI][3] + 
         20 (3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (1 + 
           5 $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^2 $CellContext`\[ScriptCapitalI][4] + 
         40 $CellContext`a (18 + 5 $CellContext`a^4 - 
           13 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^4 + \
$CellContext`a^2 (37 - 
             6 $CellContext`\[ScriptL]^2)) $CellContext`\[ScriptCapitalI][
           3] $CellContext`\[ScriptCapitalI][4] + 
         30 (4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][
           2] ((1 + 9 $CellContext`a^2 + 
             2 $CellContext`a^4 - (1 + 
              2 $CellContext`a^2) $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][3]^2 + 
           2 $CellContext`a (5 + 7 $CellContext`a^2 - 
             3 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][5]) + 
         48 (4 + 21 $CellContext`a^4 - 
           5 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^4 + 
           7 $CellContext`a^2 (5 - 
             2 $CellContext`\[ScriptL]^2)) $CellContext`\[ScriptCapitalI][6]),
         Rational[
         1, 2949120] ($CellContext`a - $CellContext`\[ScriptL]) \
($CellContext`a + $CellContext`\[ScriptL]) ((
           1 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           2 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           
           5 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^6 + 
         30 $CellContext`a (
           2 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           5 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^4 $CellContext`\[ScriptCapitalI][3] + 
         40 (3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           5 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (1 + 
           5 $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^3 $CellContext`\[ScriptCapitalI][4] + 
         90 (4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           5 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][
            2]^2 ((1 + 9 $CellContext`a^2 + 
             2 $CellContext`a^4 - (1 + 
              2 $CellContext`a^2) $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][3]^2 + 
           2 $CellContext`a (5 + 7 $CellContext`a^2 - 
             3 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][5]) + 
         48 (5 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2] (
           5 $CellContext`a (18 + 5 $CellContext`a^4 - 
             13 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^4 + \
$CellContext`a^2 (37 - 
               6 $CellContext`\[ScriptL]^2)) $CellContext`\[ScriptCapitalI][
             3] $CellContext`\[ScriptCapitalI][4] + 
           6 (4 + 21 $CellContext`a^4 - 
             5 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^4 + 
             7 $CellContext`a^2 (5 - 
               2 $CellContext`\[ScriptL]^2)) $CellContext`\[ScriptCapitalI][
             6]) + 20 (6 $CellContext`a^7 $CellContext`\[ScriptCapitalI][3]^3 - 
           2 (4 - 5 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^4) \
((-9 + $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][4]^2 - 
            18 $CellContext`\[ScriptCapitalI][
             3] $CellContext`\[ScriptCapitalI][5]) + 
           2 $CellContext`a^6 (25 $CellContext`\[ScriptCapitalI][4]^2 + 
             63 $CellContext`\[ScriptCapitalI][
               3] $CellContext`\[ScriptCapitalI][5]) + 
           10 $CellContext`a^4 ((62 - 
               7 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][
                4]^2 + 9 (15 - 
               2 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][
               3] $CellContext`\[ScriptCapitalI][5]) + 
           2 $CellContext`a^2 ((349 - 180 $CellContext`\[ScriptL]^2 + 
               11 $CellContext`\[ScriptL]^4) $CellContext`\[ScriptCapitalI][
                4]^2 + 27 (30 - 
               15 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^4) \
$CellContext`\[ScriptCapitalI][3] $CellContext`\[ScriptCapitalI][
               5]) + $CellContext`a^5 (
             3 (27 - 4 $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][3]^3 + 792 $CellContext`\[ScriptCapitalI][7]) + 
           3 $CellContext`a^3 ((111 - 30 $CellContext`\[ScriptL]^2 + 
               2 $CellContext`\[ScriptL]^4) $CellContext`\[ScriptCapitalI][
                3]^3 + 120 (7 - 
               2 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][
               7]) + 3 $CellContext`a ((40 - 31 $CellContext`\[ScriptL]^2 + 
               3 $CellContext`\[ScriptL]^4) $CellContext`\[ScriptCapitalI][
                3]^3 + 8 (42 + 
               5 $CellContext`\[ScriptL]^2 (-7 + $CellContext`\[ScriptL]^2)) \
$CellContext`\[ScriptCapitalI][7]))), 
        Rational[-1, 
          82575360] ($CellContext`a - $CellContext`\[ScriptL]) \
($CellContext`a + $CellContext`\[ScriptL]) ((
           1 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           2 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           5 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           6 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^7 + 
         42 $CellContext`a (
           2 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           5 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           6 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^5 $CellContext`\[ScriptCapitalI][3] + 
         70 (3 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           5 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           6 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (1 + 
           5 $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^4 $CellContext`\[ScriptCapitalI][4] + 
         210 (4 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           5 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           6 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][
            2]^3 ((1 + 
             2 $CellContext`a^4 - $CellContext`\[ScriptL]^2 + \
$CellContext`a^2 (9 - 
               2 $CellContext`\[ScriptL]^2)) $CellContext`\[ScriptCapitalI][
              3]^2 + 2 $CellContext`a (5 + 7 $CellContext`a^2 - 
             3 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][5]) + 
         168 (5 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) (
           6 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2]^2 (
           5 $CellContext`a (18 + 5 $CellContext`a^4 - 
             13 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^4 + \
$CellContext`a^2 (37 - 
               6 $CellContext`\[ScriptL]^2)) $CellContext`\[ScriptCapitalI][
             3] $CellContext`\[ScriptCapitalI][4] + 
           6 (4 + 21 $CellContext`a^4 - 
             5 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^4 + 
             7 $CellContext`a^2 (5 - 
               2 $CellContext`\[ScriptL]^2)) $CellContext`\[ScriptCapitalI][
             6]) + 140 (
           6 + $CellContext`a^2 - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2] (6 $CellContext`a^7 $CellContext`\[ScriptCapitalI][3]^3 - 
           2 (4 - 5 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^4) \
((-9 + $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][4]^2 - 
            18 $CellContext`\[ScriptCapitalI][
             3] $CellContext`\[ScriptCapitalI][5]) + 
           2 $CellContext`a^6 (25 $CellContext`\[ScriptCapitalI][4]^2 + 
             63 $CellContext`\[ScriptCapitalI][
               3] $CellContext`\[ScriptCapitalI][5]) + 
           10 $CellContext`a^4 ((62 - 
               7 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][
                4]^2 + 9 (15 - 
               2 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][
               3] $CellContext`\[ScriptCapitalI][5]) + 
           2 $CellContext`a^2 ((349 - 180 $CellContext`\[ScriptL]^2 + 
               11 $CellContext`\[ScriptL]^4) $CellContext`\[ScriptCapitalI][
                4]^2 + 27 (30 - 
               15 $CellContext`\[ScriptL]^2 + $CellContext`\[ScriptL]^4) \
$CellContext`\[ScriptCapitalI][3] $CellContext`\[ScriptCapitalI][
               5]) + $CellContext`a^5 ((81 - 
               12 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][
                3]^3 + 792 $CellContext`\[ScriptCapitalI][7]) + 
           3 $CellContext`a^3 ((111 - 30 $CellContext`\[ScriptL]^2 + 
               2 $CellContext`\[ScriptL]^4) $CellContext`\[ScriptCapitalI][
                3]^3 + 120 (7 - 
               2 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][
               7]) + 3 $CellContext`a ((40 - 31 $CellContext`\[ScriptL]^2 + 
               3 $CellContext`\[ScriptL]^4) $CellContext`\[ScriptCapitalI][
                3]^3 + 8 (42 + 
               5 $CellContext`\[ScriptL]^2 (-7 + $CellContext`\[ScriptL]^2)) \
$CellContext`\[ScriptCapitalI][7])) + 
         12 (35 (84 + 1069 $CellContext`a^2 + 1166 $CellContext`a^4 + 
             191 $CellContext`a^6 + 
             10 $CellContext`a^8 - (109 + 616 $CellContext`a^2 + 
              255 $CellContext`a^4 + 
              22 $CellContext`a^6) $CellContext`\[ScriptL]^2 + (26 + 
               65 $CellContext`a^2 + 
               14 $CellContext`a^4) $CellContext`\[ScriptL]^4 - (1 + 
              2 $CellContext`a^2) $CellContext`\[ScriptL]^6) $CellContext`\
\[ScriptCapitalI][3]^2 $CellContext`\[ScriptCapitalI][4] + 
           70 $CellContext`a (468 + 35 $CellContext`a^6 - 
             425 $CellContext`\[ScriptL]^2 + 80 $CellContext`\[ScriptL]^4 - 
             3 $CellContext`\[ScriptL]^6 + $CellContext`a^4 (632 - 
               57 $CellContext`\[ScriptL]^2) + 
             5 $CellContext`a^2 (277 - 104 $CellContext`\[ScriptL]^2 + 
               5 $CellContext`\[ScriptL]^4)) $CellContext`\[ScriptCapitalI][
             4] $CellContext`\[ScriptCapitalI][5] + 
           168 $CellContext`a (230 + 704 $CellContext`a^2 + 
             305 $CellContext`a^4 + 
             21 $CellContext`a^6 - (204 + 260 $CellContext`a^2 + 
              35 $CellContext`a^4) $CellContext`\[ScriptL]^2 + 
             5 (7 + 3 $CellContext`a^2) $CellContext`\[ScriptL]^4 - \
$CellContext`\[ScriptL]^6) $CellContext`\[ScriptCapitalI][
             3] $CellContext`\[ScriptCapitalI][6] + 
           60 (429 $CellContext`a^6 + 
             165 $CellContext`a^4 (14 - 3 $CellContext`\[ScriptL]^2) + 
             3 $CellContext`a^2 (707 - 420 $CellContext`\[ScriptL]^2 + 
               45 $CellContext`\[ScriptL]^4) - 
             5 (-36 + $CellContext`\[ScriptL]^2 (-7 + \
$CellContext`\[ScriptL]^2)^2)) $CellContext`\[ScriptCapitalI][8]))}, 0, 8, 1],
      
      Editable->False], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9425027775041637`*^9, 3.942502778716906*^9}, 
   3.9427439673245964`*^9, {3.942744024144941*^9, 3.9427441455657597`*^9}, {
   3.9427443653216457`*^9, 3.942744384328659*^9}, {3.9427455168838835`*^9, 
   3.942745533044975*^9}, {3.942745748346518*^9, 3.942745752112028*^9}, {
   3.9427458070303383`*^9, 3.942745808112274*^9}, 3.942746093020975*^9, 
   3.942758052917351*^9, {3.942758808252043*^9, 3.9427588188788567`*^9}, {
   3.942758848936262*^9, 3.942758857003774*^9}, 3.9427588969470634`*^9, {
   3.942758932562763*^9, 3.9427589867843304`*^9}, {3.942759020569887*^9, 
   3.9427590767275486`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"42539c7b-575f-2647-b0eb-4badc6bff1e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expB", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", "\[Pi]"}], ")"}], "\[ScriptL]"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"\[ScriptL]", "+", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "+", "a"}], "]"}], 
         RowBox[{"Gamma", "[", 
          FractionBox["1", "2"], "]"}]], ")"}], 
       RowBox[{"\[ScriptL]", "-", "a"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{
           FractionBox["1", "2"], "-", "a"}], "]"}], 
         RowBox[{"Gamma", "[", 
          FractionBox["1", "2"], "]"}]], ")"}], 
       RowBox[{"\[ScriptL]", "+", "a"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"BarnesG", "[", 
         RowBox[{
          FractionBox["3", "2"], "-", "a"}], "]"}], " ", 
        RowBox[{"BarnesG", "[", 
         RowBox[{
          FractionBox["3", "2"], "+", "a"}], "]"}], " ", 
        RowBox[{"BarnesG", "[", 
         RowBox[{"\[ScriptL]", "-", "a", "+", "1"}], "]"}], " ", 
        RowBox[{"BarnesG", "[", 
         RowBox[{"\[ScriptL]", "+", "a", "+", "1"}], "]"}]}], ")"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["\[Pi]"], " ", 
      RowBox[{"BarnesG", "[", 
       RowBox[{"\[ScriptL]", "+", 
        FractionBox["1", "2"]}], "]"}], " ", 
      RowBox[{"BarnesG", "[", 
       RowBox[{"\[ScriptL]", "+", 
        FractionBox["3", "2"]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9425027775041637`*^9, 3.942502778716906*^9}, 
   3.9427439673245964`*^9, {3.942744024144941*^9, 3.9427441455657597`*^9}, {
   3.9427443653216457`*^9, 3.942744384328659*^9}, {3.9427455168838835`*^9, 
   3.942745533044975*^9}, {3.942745748346518*^9, 3.942745752112028*^9}, {
   3.9427458070303383`*^9, 3.942745808112274*^9}, 3.942746093020975*^9, 
   3.942758052917351*^9, {3.942758808252043*^9, 3.9427588188788567`*^9}, {
   3.942758848936262*^9, 3.942758857003774*^9}, 3.9427588969470634`*^9, {
   3.942758932562763*^9, 3.9427589867843304`*^9}, {3.942759020569887*^9, 
   3.942759079186617*^9}, {3.942759137432186*^9, 3.9427591479434776`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"335f5368-33e8-6a4d-859f-af5bbf1e5b16"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Nonperturbative functions", "Subsubsection",
 CellChangeTimes->{{3.942808537521867*^9, 
  3.9428085433601627`*^9}},ExpressionUUID->"784e6bce-d75d-4fc8-9953-\
3f3b5a11846b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Z", 
    RowBox[{"1", ",", "0"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "a"}]}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "a"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Pi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"4", " ", "\[Pi]"}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "a"}]}]], " ", 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"1", "-", "a", "+", "\[ScriptL]"}], "]"}]}], 
      RowBox[{" ", 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"a", "+", "\[ScriptL]"}], "]"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "g"], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], "-", 
           SuperscriptBox["\[ScriptL]", "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"4", " ", "a"}]}], ")"}], " ", "\[Pi]"}]]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], " ", 
         RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], 
       SuperscriptBox["g", "2"]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"16", " ", 
         SuperscriptBox["g", "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"2", " ", "a", " ", "\[Pi]"}]}], ")"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ScriptL]", "4"]}], "+", 
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}], "2"],
             "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "-", 
            RowBox[{"4", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"7", "+", 
                  RowBox[{"5", " ", "\[Pi]", " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"6", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "18"}], "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{"20", "+", 
                  RowBox[{"7", " ", "\[Pi]", " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"7", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"6", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"20", "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"18", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"\[Pi]", " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"19", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"192", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "a"}]}], ")"}], "3"], " ", 
         SuperscriptBox["g", "4"], " ", 
         SuperscriptBox["\[Pi]", "3"]}]], 
       RowBox[{"(", 
        RowBox[{"72", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ScriptL]", "6"]}], "+", 
         RowBox[{"54", " ", "\[Pi]", " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"38", "+", 
            RowBox[{"18", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox[
              RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "3"]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "-", 
            RowBox[{"3", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}], "3"],
             "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}], " ", 
             
             RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["a", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"14", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"22", " ", 
                SuperscriptBox[
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "-", 
               RowBox[{"28", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "3"]}], "-", 
               RowBox[{"12", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
               RowBox[{"10", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "106"}], "+", 
            RowBox[{"3", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
                  RowBox[{"\[Pi]", " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"394", "+", 
            RowBox[{"684", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[ScriptL]", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  RowBox[{"8", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ScriptL]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15"}], "-", 
                  RowBox[{"31", " ", "\[Pi]", " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "17"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
                    RowBox[{"24", " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}],
                   "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["\[Pi]", "3"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "-", 
                    RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}], ")"}]}]}],
                  ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"142", " ", 
                   SuperscriptBox[
                    RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
                  RowBox[{"38", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "3"]}], "-", 
                  RowBox[{"144", " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "-", 
                  RowBox[{"117", " ", "\[Pi]", " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
                  RowBox[{"78", " ", "\[Pi]", " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"52", "+", 
               RowBox[{"131", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "339"}], " ", 
                SuperscriptBox[
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "-", 
               RowBox[{"116", " ", "\[Pi]", " ", 
                SuperscriptBox[
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "3"]}], "+", 
               RowBox[{"357", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
               RowBox[{"378", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "-", 
               RowBox[{"256", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "7"}], " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "9"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}],
                   "+", 
                  RowBox[{"\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "-", 
                    RowBox[{"8", " ", "\[Pi]", " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"71", "+", 
            RowBox[{"249", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"98", " ", 
                SuperscriptBox[
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "-", 
               RowBox[{"111", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"16", " ", 
                SuperscriptBox[
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "3"]}], "-", 
               RowBox[{"57", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
               RowBox[{"41", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[Pi]"}], " ", 
                   SuperscriptBox[
                    RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}],
                   "+", 
                  RowBox[{"2", " ", "\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}], "-", 
                    RowBox[{"\[Pi]", " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "264"}], "-", 
            RowBox[{"306", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
            RowBox[{"138", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox[
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
               RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[ScriptL]", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "-", 
               RowBox[{"4", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"29", " ", 
             SuperscriptBox["\[Pi]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "3"], "-", 
               RowBox[{"3", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"36", "+", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"17", " ", "\[Pi]", " ", 
                   SuperscriptBox[
                    RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
                  RowBox[{
                   RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"47", "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["\[Pi]", "2"], " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}],
                   "+", 
                  RowBox[{"\[Pi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
                    RowBox[{"8", " ", "\[Pi]", " ", 
                    RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "g"], "]"}], "5"],
       SeriesData[$CellContext`g, 
        DirectedInfinity[1], {}, 5, 5, 1],
       Editable->False]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.94250288884128*^9, 3.942502927649015*^9}, {
   3.942503759750098*^9, 3.942503760588425*^9}, 3.9425038504249887`*^9, {
   3.942504335480063*^9, 3.942504346834986*^9}, {3.942504394195243*^9, 
   3.942504396234929*^9}, {3.942504483538868*^9, 3.942504501939999*^9}, 
   3.942592662091626*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"e7a064f9-71f5-4654-b687-699478f19af6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Z", 
    RowBox[{"1", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "a"}]}], ")"}], 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "a"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "a"}]}], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "a"}]}]], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "\[ScriptL]"}], ")"}]}], 
       RowBox[{"g", " ", 
        RowBox[{"(", 
         RowBox[{"\[Pi]", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "\[Pi]"}]}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["\[ScriptL]", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], " ", "\[Pi]", " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["g", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "\[Pi]"}]}], ")"}], "2"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"48", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"]}]}], ")"}], "3"], " ", 
         SuperscriptBox["g", "3"], " ", 
         SuperscriptBox["\[Pi]", "3"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"17", "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptL]", "4"]}], "+", 
          RowBox[{"3", " ", "\[Pi]", " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], "-", 
          
          RowBox[{
           SuperscriptBox["\[ScriptL]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"12", " ", "\[Pi]", " ", 
              RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], "+", 
          
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"12", " ", "\[Pi]", " ", 
              RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"\[Pi]", " ", 
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "55"}], "-", 
             RowBox[{"12", " ", "\[Pi]", " ", 
              RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "\[Pi]", " ", 
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ScriptL]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"12", " ", "\[Pi]", " ", 
                 RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"6", " ", "a", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "-", 
          RowBox[{"48", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
          RowBox[{"96", " ", 
           SuperscriptBox["a", "5"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"192", " ", 
         SuperscriptBox["g", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Pi]", "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", "\[Pi]"}]}], ")"}], "4"]}]], 
       RowBox[{"(", 
        RowBox[{"a", "-", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "60"}], "+", 
         RowBox[{"292", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         RowBox[{"88", " ", 
          SuperscriptBox["a", "6"]}], "+", 
         RowBox[{"104", " ", 
          SuperscriptBox["\[ScriptL]", "2"]}], "-", 
         RowBox[{"156", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[ScriptL]", "2"]}], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["\[ScriptL]", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["\[ScriptL]", "6"]}], "-", 
         RowBox[{"51", " ", "\[Pi]", " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"72", " ", 
          SuperscriptBox["a", "2"], " ", "\[Pi]", " ", 
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["\[ScriptL]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["a", "4"], " ", "\[Pi]", " ", 
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"6", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ScriptL]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"6", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "\[Pi]", " ", 
          SuperscriptBox["\[ScriptL]", "2"], " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"25", "+", 
            RowBox[{"6", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["a", "6"], " ", "\[Pi]", " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["a", "2"], " ", "\[Pi]", " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"41", "+", 
            RowBox[{"2", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"9", "+", 
               RowBox[{"2", " ", "\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"9", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"\[Pi]", " ", 
                   RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", "a", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            RowBox[{"3", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "-", 
         RowBox[{"144", " ", 
          SuperscriptBox["a", "5"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            RowBox[{"6", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["a", "7"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"12", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["a", "3"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"15", "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            RowBox[{"12", " ", "\[Pi]", " ", 
             RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], "3"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["a", "2"]}], "-", 
            SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], ")"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "g"], "]"}], "4"],
       SeriesData[$CellContext`g, 
        DirectedInfinity[1], {}, 4, 4, 1],
       Editable->False]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.94250281323632*^9, 3.942502831353821*^9}, {
   3.9425036767058563`*^9, 3.942503677608184*^9}, 3.942503844110427*^9, 
   3.942592656726866*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"950a723a-3005-48e5-aa46-5d24812e8219"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Z", 
    RowBox[{"2", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "\[ScriptL]"], " ", 
       SuperscriptBox["16", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "a"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"2", " ", "a"}]}], ")"}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "a"}]}]], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "a", " ", "\[Pi]"}]], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "a"}]}]], " ", 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"1", "-", "a", "+", "\[ScriptL]"}], "]"}]}], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"a", "+", "\[ScriptL]"}], "]"}]]}], 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       FractionBox["1", "g"], "+", 
       FractionBox[
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "-", "\[ScriptL]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "+", "\[ScriptL]"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "a"}]}], ")"}], " ", "\[Pi]"}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "a"}]}], ")"}], " ", 
          RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["g", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"16", " ", 
          SuperscriptBox["g", "3"]}]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a", "-", "\[ScriptL]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a", "+", "\[ScriptL]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", "a"}], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
            SuperscriptBox["\[Pi]", "2"]}]], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a", "-", "\[ScriptL]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a", "+", "\[ScriptL]"}], ")"}], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", "\[Pi]"}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "a"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", "a"}], "+", 
             SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"192", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "a"}]}], ")"}], "3"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["g", "4"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "a", "-", "\[ScriptL]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "-", "\[ScriptL]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "a", "+", "\[ScriptL]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "+", "\[ScriptL]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", "a"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", "a"}]}], ")"}], " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a", "-", "\[ScriptL]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a", "+", "\[ScriptL]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "a"}]}], ")"}], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "3"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "a", "-", "\[ScriptL]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "a", "+", "\[ScriptL]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "a"}], ")"}], " ", "a"}], "-", 
                   SuperscriptBox["\[ScriptL]", "2"]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"3", "-", 
                    RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", "a"}], "-", 
                   SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
                 RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", "\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "a", "-", "\[ScriptL]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "a", "+", "\[ScriptL]"}], ")"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"a", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"3", " ", "a"}]}], ")"}]}], "-", 
                   SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
                 RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], 
                  ")"}], " ", "\[Pi]", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"5", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", "a"}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "g"], "]"}], "5"],
        SeriesData[$CellContext`g, 
         DirectedInfinity[1], {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {
       1, Rational[1, 4] (
         2 (-3 + 2 $CellContext`a)^(-1) 
          Pi^(-1) (-1 + $CellContext`a - $CellContext`\[ScriptL]) (-1 + \
$CellContext`a + $CellContext`\[ScriptL]) + (-1 + 
           2 $CellContext`a) $CellContext`\[ScriptCapitalI][2]), 
        Rational[1, 16] (
         2 (3 - 2 $CellContext`a)^(-2) 
          Pi^(-2) (-1 + $CellContext`a - $CellContext`\[ScriptL]) (-1 + \
$CellContext`a + $CellContext`\[ScriptL]) (
           3 + (-3 + $CellContext`a) $CellContext`a - \
$CellContext`\[ScriptL]^2) + 
         4 (-1 + $CellContext`a) (-3 + 2 $CellContext`a)^(-1) 
          Pi^(-1) (-1 + $CellContext`a - $CellContext`\[ScriptL]) (-1 + \
$CellContext`a + $CellContext`\[ScriptL]) $CellContext`\[ScriptCapitalI][
           2] + (-1 + $CellContext`a) (-1 + 
           2 $CellContext`a) $CellContext`\[ScriptCapitalI][2]^2 + (-1 - 
           3 (-1 + $CellContext`a) $CellContext`a + \
$CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][3]), 
        Rational[1, 192] (-3 + 2 $CellContext`a)^(-3) 
        Pi^(-3) (
         2 (-2 + $CellContext`a - $CellContext`\[ScriptL]) (-1 + \
$CellContext`a - $CellContext`\[ScriptL]) (-2 + $CellContext`a + \
$CellContext`\[ScriptL]) (-1 + $CellContext`a + $CellContext`\[ScriptL]) (9 + 
           2 (-3 + $CellContext`a) $CellContext`a - 
           2 $CellContext`\[ScriptL]^2) + (3 - 2 $CellContext`a)^2 
          Pi (6 (-1 + $CellContext`a) (-3 + 2 $CellContext`a) 
            
            Pi (-1 + $CellContext`a - $CellContext`\[ScriptL]) (-1 + \
$CellContext`a + $CellContext`\[ScriptL]) $CellContext`\[ScriptCapitalI][
              2]^2 + (3 - 2 $CellContext`a)^2 (-1 + $CellContext`a) (-1 + 
             2 $CellContext`a) Pi^2 $CellContext`\[ScriptCapitalI][2]^3 + 
           3 $CellContext`\[ScriptCapitalI][2] (
             2 (-1 + $CellContext`a - $CellContext`\[ScriptL]) (-1 + \
$CellContext`a + $CellContext`\[ScriptL]) (
               3 + (-3 + $CellContext`a) $CellContext`a - $CellContext`\
\[ScriptL]^2) - (3 - 2 $CellContext`a)^2 
             Pi^2 (1 + 
              3 (-1 + $CellContext`a) $CellContext`a - \
$CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][3]) + 
           2 Pi ((-3) (-1 + $CellContext`a - $CellContext`\[ScriptL]) (-1 + \
$CellContext`a + $CellContext`\[ScriptL]) (
               3 + $CellContext`a (-5 + 
                 3 $CellContext`a) - $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][3] + (3 + 4 (-2 + $CellContext`a) $CellContext`a) 
              Pi (3 + 5 (-1 + $CellContext`a) $CellContext`a - 
               3 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][
               4])))}, 1, 5, 1],
      Editable->False], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942591704045543*^9, 3.942591707746875*^9}, {
  3.942591812665118*^9, 3.94259181437237*^9}, {3.942592005318358*^9, 
  3.94259201794411*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"afa063bd-d502-4ce8-bd97-b15fbbfff7b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Z", 
    RowBox[{"3", ",", "1"}]], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "a", " ", "\[Pi]"}]]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", "a"}]}], ")"}], 
     RowBox[{
      RowBox[{"2", "a"}], "-", "1"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"3", "-", 
       RowBox[{"2", "a"}]}], ")"}], 
     RowBox[{
      RowBox[{"2", "a"}], "-", "3"}]], 
    FractionBox[
     RowBox[{
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"1", "-", "a", "+", "\[ScriptL]"}], "]"}], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"2", "-", "a", "+", "\[ScriptL]"}], "]"}]}], 
     RowBox[{
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"a", "+", "\[ScriptL]"}], "]"}], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"a", "+", "\[ScriptL]", "-", "1"}], "]"}]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"4", "\[Pi]"}], ")"}], 
     RowBox[{
      RowBox[{"4", "a"}], "-", "4"}]], 
    FractionBox["1", 
     SuperscriptBox["g", "4"]], 
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{"1", "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "a", "-", "\[ScriptL]"}], ")"}], " ", 
             
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "a", "+", "\[ScriptL]"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], ")"}], 
             " ", "\[Pi]"}]], "+", 
           RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], ")"}]}], "g"], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], ")"}], 
           "2"], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", 
          SuperscriptBox["g", "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"50", "+", 
             RowBox[{"a", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "133"}], "+", 
                RowBox[{"4", " ", "a", " ", 
                 RowBox[{"(", 
                  RowBox[{"32", "+", 
                   RowBox[{"a", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"2", " ", "a"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "a"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "a"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"4", " ", "a"}]}], ")"}], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "a", "-", "\[ScriptL]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "a", "+", "\[ScriptL]"}], ")"}], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"4", " ", "a"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], ")"}], 
            "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], ")"}], 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], ")"}], 
            "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[ScriptL]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["41", "2"]}], "+", 
             FractionBox[
              RowBox[{"229", " ", "a"}], "4"], "-", 
             RowBox[{"58", " ", 
              SuperscriptBox["a", "2"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["a", "3"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
              SuperscriptBox["\[ScriptL]", "2"]}], "+", 
             RowBox[{
              FractionBox["1", "8"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], 
                ")"}], "2"], " ", 
              SuperscriptBox["\[Pi]", "2"], " ", 
              RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"48", " ", 
          SuperscriptBox["g", "3"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], ")"}],
               "3"], " ", 
             SuperscriptBox["\[Pi]", "3"]}]], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a", "-", "\[ScriptL]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a", "+", "\[ScriptL]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1827", "+", 
              RowBox[{"a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5628"}], "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{"7199", "+", 
                    RowBox[{"4", " ", "a", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1205"}], "+", 
                    RowBox[{"a", " ", 
                    RowBox[{"(", 
                    RowBox[{"453", "-", 
                    RowBox[{"92", " ", "a"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"479", " ", 
               SuperscriptBox["\[ScriptL]", "2"]}], "+", 
              RowBox[{"4", " ", "a", " ", 
               RowBox[{"(", 
                RowBox[{"305", "+", 
                 RowBox[{"a", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "281"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "-", 
                    RowBox[{"4", " ", "a"}]}], ")"}], " ", "a"}]}], ")"}]}]}],
                 ")"}], " ", 
               SuperscriptBox["\[ScriptL]", "2"]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
               SuperscriptBox["\[ScriptL]", "4"]}]}], ")"}]}]}], "+", 
          FractionBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a", "-", "\[ScriptL]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a", "+", "\[ScriptL]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"50", "-", 
              RowBox[{"133", " ", "a"}], "+", 
              RowBox[{"128", " ", 
               SuperscriptBox["a", "2"]}], "-", 
              RowBox[{"52", " ", 
               SuperscriptBox["a", "3"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["a", "4"]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"], " ", 
               SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"2", " ", "a"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Pi]", "-", 
               RowBox[{"2", " ", "a", " ", "\[Pi]"}]}], ")"}], "2"]}]], "+", 
          FractionBox[
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "a"}], ")"}], "2"], "-", 
              SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3"}], "+", 
                 RowBox[{"2", " ", "a"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", 
                 RowBox[{"4", " ", "a"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "6"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"7", "-", 
                    RowBox[{"3", " ", "a"}]}], ")"}], " ", "a"}], "+", 
                 SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
               RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}]}], ")"}], 
            " ", "\[Pi]"}]], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"2", " ", "a"}]}], ")"}], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"4", " ", "a"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}], "+", 
                SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
              RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"21", "+", 
             RowBox[{"10", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "a"}], ")"}], " ", "a"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "4", "]"}]}]}], ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "g"], "]"}], "4"],
        SeriesData[$CellContext`g, 
         DirectedInfinity[1], {}, 0, 4, 1],
        Editable->False]}],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {
       1, (-1 + $CellContext`a) (
         2 (3 + 4 (-2 + $CellContext`a) $CellContext`a)^(-1) 
          Pi^(-1) (-2 + $CellContext`a - $CellContext`\[ScriptL]) (-2 + \
$CellContext`a + $CellContext`\[ScriptL]) + $CellContext`\[ScriptCapitalI][
          2]), Rational[
         1, 8] (3 + 4 (-2 + $CellContext`a) $CellContext`a)^(-2) 
        Pi^(-2) (
         2 (-2 + $CellContext`a)^2 (
           50 + $CellContext`a (-133 + 
             4 $CellContext`a (
               32 + $CellContext`a (-13 + 2 $CellContext`a)))) + 
         4 (-1 + $CellContext`a) (-3 + 2 $CellContext`a) (-1 + 
           2 $CellContext`a) (-5 + 4 $CellContext`a) 
          Pi (-2 + $CellContext`a - $CellContext`\[ScriptL]) (-2 + \
$CellContext`a + $CellContext`\[ScriptL]) $CellContext`\[ScriptCapitalI][
           2] + (-1 + $CellContext`a) (-5 + 
           4 $CellContext`a) (3 + 4 (-2 + $CellContext`a) $CellContext`a)^2 
          Pi^2 $CellContext`\[ScriptCapitalI][2]^2 - (4 + 
          3 (-2 + $CellContext`a) $CellContext`a) (3 + 
           4 (-2 + $CellContext`a) $CellContext`a)^2 
         Pi^2 $CellContext`\[ScriptCapitalI][3] + 
         8 $CellContext`\[ScriptL]^2 (Rational[-41, 2] + 
           Rational[229, 4] $CellContext`a - 58 $CellContext`a^2 + 
           25 $CellContext`a^3 - 4 $CellContext`a^4 + 
           2 (-1 + $CellContext`a)^2 $CellContext`\[ScriptL]^2 + 
           Rational[1, 8] (3 + 4 (-2 + $CellContext`a) $CellContext`a)^2 
            Pi^2 $CellContext`\[ScriptCapitalI][3])), 
        Rational[1, 48] (
         2 (-1 + $CellContext`a) (3 + 
            4 (-2 + $CellContext`a) $CellContext`a)^(-3) 
          Pi^(-3) (-2 + $CellContext`a - $CellContext`\[ScriptL]) (-2 + \
$CellContext`a + $CellContext`\[ScriptL]) (
           1827 + $CellContext`a (-5628 + $CellContext`a (7199 + 
               4 $CellContext`a (-1205 + $CellContext`a (453 - 
                   92 $CellContext`a + 8 $CellContext`a^2)))) - 
           479 $CellContext`\[ScriptL]^2 + 
           4 $CellContext`a (
             305 + $CellContext`a (-281 + 
               4 (27 - 
                 4 $CellContext`a) $CellContext`a)) $CellContext`\[ScriptL]^2 + 
           32 (-1 + $CellContext`a)^2 $CellContext`\[ScriptL]^4) + 
         6 (-3 + 2 $CellContext`a)^(-1) (Pi - 2 $CellContext`a 
            Pi)^(-2) (-2 + $CellContext`a - $CellContext`\[ScriptL]) (-2 + \
$CellContext`a + $CellContext`\[ScriptL]) (50 - 133 $CellContext`a + 
           128 $CellContext`a^2 - 52 $CellContext`a^3 + 8 $CellContext`a^4 - 
           8 (-1 + $CellContext`a)^2 $CellContext`\[ScriptL]^2) $CellContext`\
\[ScriptCapitalI][2] + 
         6 (-1 + $CellContext`a) (3 + 
            4 (-2 + $CellContext`a) $CellContext`a)^(-1) 
          Pi^(-1) ((-2 + $CellContext`a)^2 - $CellContext`\[ScriptL]^2) ((-3 + 
             2 $CellContext`a) (-5 + 
             4 $CellContext`a) $CellContext`\[ScriptCapitalI][2]^2 + 
           2 (-6 + (7 - 
               3 $CellContext`a) $CellContext`a + $CellContext`\[ScriptL]^2) \
$CellContext`\[ScriptCapitalI][3]) + (-3 + 
           2 $CellContext`a) $CellContext`\[ScriptCapitalI][
           2] ((-1 + $CellContext`a) (-5 + 
             4 $CellContext`a) $CellContext`\[ScriptCapitalI][2]^2 + 
           3 (-4 - 3 (-2 + $CellContext`a) $CellContext`a + $CellContext`\
\[ScriptL]^2) $CellContext`\[ScriptCapitalI][3]) + (-1 + $CellContext`a) (21 + 
           10 (-2 + $CellContext`a) $CellContext`a - 
           6 $CellContext`\[ScriptL]^2) $CellContext`\[ScriptCapitalI][4])}, 
       0, 4, 1],
      Editable->False], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942659518940195*^9, 3.942659521570333*^9}, {
   3.942659563584812*^9, 3.942659579906151*^9}, 3.942659676657672*^9, {
   3.942659846986658*^9, 3.9426599983883343`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"c3d2a535-b6aa-4344-8820-2ca796f6c3cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Z", 
    RowBox[{"2", ",", "2"}]], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "64"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "a"}]}], ")"}], 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "a"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "a"}]}], ")"}], 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "a"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "a"}]}], ")"}], 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "a"}]}]]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "a"}]}], ")"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}]}]]}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "a"}]}]]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "a"}]}], ")"}], 
          RowBox[{"2", " ", "a"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "a"}]]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "a"}]}], ")"}], 
          RowBox[{"2", " ", "a"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "a"}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "a"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["\[ScriptL]", "2"]}], ")"}]}], 
     RowBox[{"32", " ", "\[Pi]", " ", "g"}]], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "a"}]}], ")"}], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["g", "2"]}]], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "a"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"2", " ", "a"}]}], ")"}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "a"}]}]]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "2"}], " ", "a"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "a", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "-", 
              RowBox[{"4", " ", "a"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "a"}]}], ")"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a"}], ")"}]}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "a"}]}], ")"}], 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", "a"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "a", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], " ", "\[Pi]", " ", 
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1536", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["g", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "a"}]}], ")"}], "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"2", " ", "a"}]}], ")"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "a"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "71"}], "-", 
          RowBox[{"84", " ", "a"}], "+", 
          RowBox[{"49", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "3"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"]}], "+", 
          RowBox[{"103", " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "+", 
          RowBox[{"36", " ", "a", " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "-", 
          RowBox[{"20", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ScriptL]", "4"]}], "+", 
          RowBox[{"6", " ", "a", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", "a"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "-", 
             RowBox[{"4", " ", "a"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "a", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"4", " ", "a"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "a"}]}], ")"}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a"}], ")"}]}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "a"}]}], ")"}], 
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "a"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"71", "-", 
          RowBox[{"84", " ", "a"}], "-", 
          RowBox[{"49", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "4"]}], "-", 
          RowBox[{"103", " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "+", 
          RowBox[{"36", " ", "a", " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[ScriptL]", "4"]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", "a"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"]}]}], ")"}], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "a", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ScriptL]", "2"]}]}], ")"}], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[ScriptCapitalI]", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"6", " ", "a", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"4", " ", "a"}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["a", "2"]}]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"\[ScriptCapitalI]", "[", "3", "]"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "g"], "]"}], "4"],
     SeriesData[$CellContext`g, 
      DirectedInfinity[1], {}, 0, 4, 1],
     Editable->False]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942809756002722*^9, 3.942809785133582*^9}, {
  3.94280985529452*^9, 3.942809855833997*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d7668275-ae8c-4ad4-b5b3-f017b55baaf1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Z", 
    RowBox[{"0", ",", "1"}]], "=", 
   RowBox[{
    SubscriptBox["Z", 
     RowBox[{"1", ",", "0"}]], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "->", 
       RowBox[{"-", "a"}]}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalI]", "[", "n_", "]"}], ":>", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"n", " "}]], 
        RowBox[{"\[ScriptCapitalI]", "[", "n", "]"}]}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.942660582473828*^9, 3.942660587529031*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"f59d8432-4f08-48ab-81fb-d6b0c1d0690d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Z", 
    RowBox[{"1", ",", "2"}]], "=", 
   RowBox[{
    SubscriptBox["Z", 
     RowBox[{"2", ",", "1"}]], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "->", 
       RowBox[{"-", "a"}]}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalI]", "[", "n_", "]"}], ":>", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"n", " "}]], 
        RowBox[{"\[ScriptCapitalI]", "[", "n", "]"}]}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.942660576186081*^9, 3.942660578271237*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"134bbb61-4429-42e9-b172-65de70278127"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["Z", 
    RowBox[{"1", ",", "3"}]], "=", 
   RowBox[{
    SubscriptBox["Z", 
     RowBox[{"3", ",", "1"}]], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", "->", 
       RowBox[{"-", "a"}]}], ",", 
      RowBox[{
       RowBox[{"\[ScriptCapitalI]", "[", "n_", "]"}], ":>", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"n", " "}]], 
        RowBox[{"\[ScriptCapitalI]", "[", "n", "]"}]}]}]}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.942660494969166*^9, 3.942660527100655*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"6c276dc6-9cb3-4ffe-802b-b98205f37316"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Auxiliary functions", "Subsubsection",
 CellChangeTimes->{{3.9428086511386223`*^9, 
  3.942808661431703*^9}},ExpressionUUID->"8543a741-b9a9-4680-baa2-\
2488da7d4c30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"aux", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ScriptCapitalI]", "[", "n_", "]"}], ":>", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "n"}], ")"}], "!"}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", " ", "\[Pi]"}], ")"}], 
        RowBox[{"1", "-", "n"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "+", "n"}], ",", 
           RowBox[{
            FractionBox["1", "2"], "-", "a"}]}], "]"}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], "+", "n"}], ",", "1"}], "]"}]}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "+", "n"}], ",", 
              RowBox[{
               FractionBox["1", "2"], "+", "a"}]}], "]"}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"\[CapitalGamma]", "->", "Gamma"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9428086717924547`*^9, 3.942808703503956*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"c7ef0696-2b35-4d74-bc65-8cef33b17cca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Nonperturbative functions at the kinematical point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", "and", " ", "\[ScriptL]"}], "=", "1"}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d2d81d66-cfed-4873-a2ce-3330eae9b306"]
}], "Subsubsection",
 CellChangeTimes->{{3.942808733010417*^9, 3.9428087489057083`*^9}, {
  3.942808870352165*^9, 3.9428088868198147`*^9}, {3.942820027433927*^9, 
  3.942820033261032*^9}, {3.942820121355393*^9, 
  3.942820153570571*^9}},ExpressionUUID->"fc8cb5fa-4d9e-4d21-bf3b-\
19225a98becd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kinematics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "->", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"\[ScriptL]", "->", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942808764879739*^9, 3.942808780145082*^9}, {
  3.942808875323999*^9, 3.9428088914556913`*^9}, {3.9428173744516706`*^9, 
  3.942817383012067*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"545b2f28-724a-4db6-979a-9678ded873a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["Z", 
       RowBox[{"0", ",", "1"}]], ",", 
      SubscriptBox["Z", 
       RowBox[{"1", ",", "0"}]], ",", 
      SubscriptBox["Z", 
       RowBox[{"1", ",", "1"}]], ",", 
      SubscriptBox["Z", 
       RowBox[{"2", ",", "1"}]], ",", 
      SubscriptBox["Z", 
       RowBox[{"1", ",", "2"}]], ",", 
      SubscriptBox["Z", 
       RowBox[{"3", ",", "1"}]], ",", 
      SubscriptBox["Z", 
       RowBox[{"1", ",", "3"}]], ",", 
      SubscriptBox["Z", 
       RowBox[{"2", ",", "2"}]]}], "}"}], "/.", "aux"}], "/.", "kinematics"}],
   "//", "N"}]], "Input",
 CellChangeTimes->{{3.942808758624579*^9, 3.9428087958803587`*^9}, {
  3.94282006127389*^9, 3.942820069574986*^9}, {3.94282041594094*^9, 
  3.942820419898819*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b88083e8-5e9f-4f3a-898c-b58ca97c9b6f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"0.007988782894262947`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.007988782894262947`", " ", "\[ImaginaryI]"}]}], "g"], "+", 
     FractionBox[
      RowBox[{"0.0015061407893193375`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0015061407893193375`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "2"]], "+", 
     FractionBox[
      RowBox[{"0.0004578260304002747`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0004578260304002745`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "3"]], "+", 
     FractionBox[
      RowBox[{"0.00016124738205555334`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00016124738205555334`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "4"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "5"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 1, 5, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {
      Complex[0.007988782894262947, -0.007988782894262947], 
      Complex[0.0015061407893193375`, -0.0015061407893193375`], 
      Complex[0.0004578260304002747, -0.0004578260304002745], 
      Complex[0.00016124738205555334`, -0.00016124738205555334`]}, 1, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"0.28603491131318`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.28603491131317993`", " ", "\[ImaginaryI]"}]}], "g"], "+", 
     FractionBox[
      RowBox[{"0.06349944289912417`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.06349944289912415`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "2"]], "+", 
     FractionBox[
      RowBox[{"0.008236577083416017`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.008236577083416017`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "3"]], "+", 
     FractionBox[
      RowBox[{"0.003222258444270067`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.003222258444270066`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "4"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "5"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 1, 5, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {
      Complex[0.28603491131318, 0.28603491131317993`], 
      Complex[0.06349944289912417, 0.06349944289912415], 
      Complex[0.008236577083416017, 0.008236577083416017], 
      Complex[0.003222258444270067, 0.003222258444270066]}, 1, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", "0.10825317547305482`"}], "-", 
     FractionBox["0.0430725699548275`", "g"], "-", 
     FractionBox["0.007698774443240516`", 
      SuperscriptBox["g", "2"]], "-", 
     FractionBox["0.001527226972012222`", 
      SuperscriptBox["g", "3"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "4"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 0, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[
     1], {-0.10825317547305482`, -0.0430725699548275, -0.007698774443240516, \
-0.001527226972012222}, 0, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"0.007994918820429926`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.007994918820429924`", " ", "\[ImaginaryI]"}]}], "g"], "+", 
     FractionBox[
      RowBox[{"0.0008841617907747057`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.0008841617907747054`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "2"]], "+", 
     FractionBox[
      RowBox[{"0.0002324050967852174`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00023240509678521735`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "3"]], "+", 
     FractionBox[
      RowBox[{"0.0000478833206172301`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00004788332061723008`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "4"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "5"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 1, 5, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {
      Complex[0.007994918820429926, 0.007994918820429924], 
      Complex[0.0008841617907747057, 0.0008841617907747054], 
      Complex[0.0002324050967852174, 0.00023240509678521735`], 
      Complex[0.0000478833206172301, 0.00004788332061723008]}, 1, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"0.0012607761004276347`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0012607761004276347`", " ", "\[ImaginaryI]"}]}], "g"], "+", 
     
     FractionBox[
      RowBox[{"0.00028069487558302737`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00028069487558302737`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "2"]], "+", 
     FractionBox[
      RowBox[{"0.00008087610931678778`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00008087610931678778`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "3"]], "+", 
     FractionBox[
      RowBox[{"0.000030998885254457064`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00003099888525445706`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "4"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "5"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 1, 5, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {
      Complex[0.0012607761004276347`, -0.0012607761004276347`], 
      Complex[0.00028069487558302737`, -0.00028069487558302737`], 
      Complex[0.00008087610931678778, -0.00008087610931678778], 
      Complex[0.000030998885254457064`, -0.00003099888525445706]}, 1, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.0000324385469158974`", " ", "\[ImaginaryI]"}]}], 
       SuperscriptBox["g", "4"]]}], "+", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"9.452166587042785`*^-6", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "5"]], "-", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"6.990023344929431`*^-6", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "6"]], "+", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"4.752231635077577`*^-6", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "7"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "8"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 4, 8, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {
      Complex[0., -0.0000324385469158974], 
      Complex[0., 9.452166587042785*^-6], 
      Complex[0., -6.990023344929431*^-6], 
      Complex[0., 4.752231635077577*^-6]}, 4, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"1.0413405143086075`*^-8", " ", "\[ImaginaryI]"}]}], 
       SuperscriptBox["g", "4"]]}], "-", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.2035332495021667`*^-9", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "5"]], "-", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.270171536311398`*^-9", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "6"]], "-", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.1203083433425444`*^-9", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "7"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "8"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 4, 8, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {
      Complex[0., -1.0413405143086075`*^-8], 
      Complex[0., -2.2035332495021667`*^-9], 
      Complex[0., -3.270171536311398*^-9], 
      Complex[0., -2.1203083433425444`*^-9]}, 4, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", "0.04216472512755703`"}], "-", 
     FractionBox["0.010940366832324843`", "g"], "-", 
     FractionBox["0.0019587539561340787`", 
      SuperscriptBox["g", "2"]], "-", 
     FractionBox["0.0003357146023133886`", 
      SuperscriptBox["g", "3"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "4"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 0, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[
     1], {-0.04216472512755703, -0.010940366832324843`, \
-0.0019587539561340787`, -0.0003357146023133886}, 0, 4, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.942808786375671*^9, 3.942808796461412*^9}, {
   3.942808877166299*^9, 3.942808893538249*^9}, 3.942809568912154*^9, {
   3.942809789715992*^9, 3.9428098051008167`*^9}, {3.9428098621212397`*^9, 
   3.942809877305799*^9}, {3.942812341757366*^9, 3.9428123528490047`*^9}, {
   3.942817376228471*^9, 3.942817384353489*^9}, 3.94281760908818*^9, 
   3.942819048336801*^9, {3.9428200650448647`*^9, 3.942820070009679*^9}, 
   3.942820237199637*^9, {3.942820420220499*^9, 3.942820439715599*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"46626411-b3ee-4637-929d-e7a870b1f7af"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Nonperturbative functions at the kinematical point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{"\[ScriptL]", "=", 
     FractionBox["1", "4"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "de48e050-4db0-4e74-9b01-d62c78d037c5"]
}], "Subsubsection",
 CellChangeTimes->{{3.942808733010417*^9, 3.9428087489057083`*^9}, {
  3.942808870352165*^9, 3.9428088868198147`*^9}, {3.942820027433927*^9, 
  3.942820033261032*^9}, {3.942820121355393*^9, 3.942820153570571*^9}, {
  3.942820465022235*^9, 
  3.942820476246167*^9}},ExpressionUUID->"9b55eaa8-8938-43b9-81be-\
057ce7ff4ecd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"kinematics", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "->", 
      FractionBox["1", "4"]}], ",", 
     RowBox[{"\[ScriptL]", "->", "a"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.942808764879739*^9, 3.942808780145082*^9}, {
  3.942808875323999*^9, 3.9428088914556913`*^9}, {3.9428173744516706`*^9, 
  3.942817383012067*^9}, {3.942820331379018*^9, 3.9428203504550734`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"6d6f9668-2707-4a85-b9b2-a9fca82a57e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["Z", 
        RowBox[{"0", ",", "1"}]], ",", 
       SubscriptBox["Z", 
        RowBox[{"1", ",", "0"}]], ",", 
       SubscriptBox["Z", 
        RowBox[{"1", ",", "1"}]], ",", 
       SubscriptBox["Z", 
        RowBox[{"2", ",", "1"}]], ",", 
       SubscriptBox["Z", 
        RowBox[{"1", ",", "2"}]], ",", 
       SubscriptBox["Z", 
        RowBox[{"3", ",", "1"}]], ",", 
       SubscriptBox["Z", 
        RowBox[{"1", ",", "3"}]], ",", 
       SubscriptBox["Z", 
        RowBox[{"2", ",", "2"}]]}], "}"}], "/.", "aux"}], "//.", 
    "kinematics"}], "//", "N"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.942808758624579*^9, 3.9428087958803587`*^9}, {
   3.94282006127389*^9, 3.942820069574986*^9}, {3.942820358016862*^9, 
   3.9428203672608643`*^9}, 3.942820429922883*^9, {3.9428205109414597`*^9, 
   3.942820523719602*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"3de8cad7-7cd3-4e7e-8807-c981376b989b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "g"], "]"}], "5"],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {}, 5, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.2250790790392765`", " ", "\[ImaginaryI]"}]}], "g"]}], "+", 
     
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.017199776383558435`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "2"]], "-", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.004289182475785399`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "3"]], "+", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.001695680959083829`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "4"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "5"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 1, 5, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {
      Complex[0., -0.2250790790392765], 
      Complex[0., 0.017199776383558435`], 
      Complex[0., -0.004289182475785399], 
      Complex[0., 0.001695680959083829]}, 1, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", "0.10825317547305482`"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "4"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 0, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {-0.10825317547305482`}, 0, 4, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"0.00629115151306088`", " ", "\[ImaginaryI]"}]}], "g"]}], "-", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.0003202659239420545`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "2"]], "+", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000025500438910964468`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "3"]], "-", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.182796001663364`*^-6", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "4"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "5"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 1, 5, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {
      Complex[0., -0.00629115151306088], 
      Complex[0., -0.0003202659239420545], 
      Complex[0., 0.000025500438910964468`], 
      Complex[0., -5.182796001663364*^-6]}, 1, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "g"], "]"}], "5"],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {}, 5, 5, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000011477717088640368`", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "4"]], "-", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"7.454610706457859`*^-6", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "5"]], "+", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"5.004502132093326`*^-6", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "6"]], "-", 
     FractionBox[
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"3.841170092893638`*^-6", " ", "\[ImaginaryI]"}]}], 
      SuperscriptBox["g", "7"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "8"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 4, 8, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {
      Complex[0., 0.000011477717088640368`], 
      Complex[0., -7.454610706457859*^-6], 
      Complex[0., 5.004502132093326*^-6], 
      Complex[0., -3.841170092893638*^-6]}, 4, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "g"], "]"}], "8"],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {}, 8, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", "0.04216472512755703`"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "g"], "]"}], "4"],
      SeriesData[$CellContext`g, 
       DirectedInfinity[1], {}, 0, 4, 1],
      Editable->False]}],
    SeriesData[$CellContext`g, 
     DirectedInfinity[1], {-0.04216472512755703}, 0, 4, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.942808786375671*^9, 3.942808796461412*^9}, {
   3.942808877166299*^9, 3.942808893538249*^9}, 3.942809568912154*^9, {
   3.942809789715992*^9, 3.9428098051008167`*^9}, {3.9428098621212397`*^9, 
   3.942809877305799*^9}, {3.942812341757366*^9, 3.9428123528490047`*^9}, {
   3.942817376228471*^9, 3.942817384353489*^9}, 3.94281760908818*^9, 
   3.942819048336801*^9, {3.9428200650448647`*^9, 3.942820070009679*^9}, 
   3.942820237199637*^9, {3.942820336745462*^9, 3.9428203677593813`*^9}, 
   3.942820439743153*^9, {3.942820513262961*^9, 3.942820524209127*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"4f55b0ef-992e-4f81-865c-51bc43adda1f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1615, 1078},
WindowMargins->{{Automatic, 145}, {Automatic, 18}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4605aa52-559f-44c2-ab25-53a8ee22ae45"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1301, 23, 48, "Subsection",ExpressionUUID->"3946322e-bacd-4066-8849-e4cc60db1b0d"],
Cell[CellGroupData[{
Cell[1906, 49, 2342, 56, 31, "Input",ExpressionUUID->"b7b55dcd-fb4b-1944-b2cd-e98ead7a69c4"],
Cell[4251, 107, 2045, 50, 35, "Output",ExpressionUUID->"e8252310-9ca1-4493-98a9-541baa8a88d4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6333, 162, 179, 3, 40, "Subsubsection",ExpressionUUID->"1253185a-9357-4027-a32f-f1aa0873d7d9"],
Cell[6515, 167, 906, 27, 31, "Input",ExpressionUUID->"93cbfd88-30c7-4862-a191-22ecbeed02f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7458, 199, 174, 3, 40, "Subsubsection",ExpressionUUID->"d4d83a4e-9cfc-4f14-ad44-25dc1ea8d97b"],
Cell[7635, 204, 58521, 1300, 460, "Input",ExpressionUUID->"42539c7b-575f-2647-b0eb-4badc6bff1e8"],
Cell[66159, 1506, 2407, 60, 63, "Input",ExpressionUUID->"335f5368-33e8-6a4d-859f-af5bbf1e5b16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68603, 1571, 178, 3, 40, "Subsubsection",ExpressionUUID->"784e6bce-d75d-4fc8-9953-3f3b5a11846b"],
Cell[68784, 1576, 22998, 557, 372, "Input",ExpressionUUID->"e7a064f9-71f5-4654-b687-699478f19af6"],
Cell[91785, 2135, 12402, 312, 263, "Input",ExpressionUUID->"950a723a-3005-48e5-aa46-5d24812e8219"],
Cell[104190, 2449, 13469, 333, 251, "Input",ExpressionUUID->"afa063bd-d502-4ce8-bd97-b15fbbfff7b9"],
Cell[117662, 2784, 18083, 458, 330, "Input",ExpressionUUID->"c3d2a535-b6aa-4344-8820-2ca796f6c3cd"],
Cell[135748, 3244, 12024, 351, 165, "Input",ExpressionUUID->"d7668275-ae8c-4ad4-b5b3-f017b55baaf1"],
Cell[147775, 3597, 707, 22, 31, "Input",ExpressionUUID->"f59d8432-4f08-48ab-81fb-d6b0c1d0690d"],
Cell[148485, 3621, 707, 22, 31, "Input",ExpressionUUID->"134bbb61-4429-42e9-b172-65de70278127"],
Cell[149195, 3645, 707, 22, 31, "Input",ExpressionUUID->"6c276dc6-9cb3-4ffe-802b-b98205f37316"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149939, 3672, 172, 3, 40, "Subsubsection",ExpressionUUID->"8543a741-b9a9-4680-baa2-2488da7d4c30"],
Cell[150114, 3677, 1691, 50, 44, "Input",ExpressionUUID->"c7ef0696-2b35-4d74-bc65-8cef33b17cca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151842, 3732, 629, 16, 45, "Subsubsection",ExpressionUUID->"fc8cb5fa-4d9e-4d21-bf3b-19225a98becd"],
Cell[152474, 3750, 460, 11, 42, "Input",ExpressionUUID->"545b2f28-724a-4db6-979a-9678ded873a6"],
Cell[CellGroupData[{
Cell[152959, 3765, 899, 26, 30, "Input",ExpressionUUID->"b88083e8-5e9f-4f3a-898c-b58ca97c9b6f"],
Cell[153861, 3793, 9914, 241, 213, "Output",ExpressionUUID->"46626411-b3ee-4637-929d-e7a870b1f7af"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[163824, 4040, 635, 15, 45, "Subsubsection",ExpressionUUID->"9b55eaa8-8938-43b9-81be-057ce7ff4ecd"],
Cell[164462, 4057, 508, 11, 42, "Input",ExpressionUUID->"6d6f9668-2707-4a85-b9b2-a9fca82a57e4"],
Cell[CellGroupData[{
Cell[164995, 4072, 1028, 28, 30, "Input",ExpressionUUID->"3de8cad7-7cd3-4e7e-8807-c981376b989b"],
Cell[166026, 4102, 5817, 155, 119, "Output",ExpressionUUID->"4f55b0ef-992e-4f81-865c-51bc43adda1f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


